Directed nonabelian sandpile models on trees

We define two general classes of nonabelian sandpile models on directed trees (or arborescences) as models of nonequilibrium statistical phenomena. These models have the property that sand grains can enter only through specified reservoirs, unlike the well-known abelian sandpile model. In the Trickle-down sandpile model, sand grains are allowed to move one at a time. For this model, we show that the stationary distribution is of product form. In the Landslide sandpile model, all the grains at a vertex topple at once, and here we prove formulas for all eigenvalues, their multiplicities, and the rate of convergence to stationarity. The proofs use wreath products and the representation theory of monoids.

==> anc/NonabelianSandpiles.maple <==
print(`This is a Maple package companion to the paper titled`):
print(`"Directed nonabelian sandpile models on trees",`):
print(`by Arvind Ayyer, Anne Schilling, Benjamin Steinberg and Nicolas M. Thiery.`):
print(`The package implements the explicit formulas for the Markov chains`):
print(`for both nonabelian sandpile models described in the paper.`):
print(``):
print(`Type Help(); to view available procedures,`):
print(`or Help(procedure_name); to view details of the procedure.`):

#Version of May 11, 2013.

Help := proc()

if nops([args])=0 then
   print(`Procedures available are:`):
   print(`GenerateRootedTrees,`):
   print(`TrickleMatrix, TrickleStationary, TrickleDist`):
   print(`LandslideMatrix, LandslideStationary, LandslideDist`):
   print(``):
fi:

if nops([args])=1 and op(1,[args])=`GenerateRootedTrees` then
   print(`GenerateRootedTrees(n) creates all possible`):
   print(`rooted labelled trees of size n`):
   print(`in the form of ordered pairs [tree,root]`):
   print(`For example, try GenerateRootedTrees(3);`):
fi:

if nops([args])=1 and op(1,[args])=`TrickleMatrix` then
   print(`TrickleMatrix(T,Hts,r,So,a,x,b) returns the transition matrix of the`):
   print(`Trickle-down Sandpile chain on tree T with list of thresholds Hts, `):
   print(`entrance at leaves So with rate a[l] at leaf l,`):
   print(`toppling rates x[i] at vertex i and`):
   print(`exit at root r at rate b.`):
   print(`For example, try TrickleMatrix({{1,3},{2,3}},[2,1,1],3,{1,2},a,x,b);`):
   print(`Use the Eigenvalues(); procedure to calculate eigenvalues.`):
fi:

if nops([args])=1 and op(1,[args])=`TrickleStationary` then
   print(`TrickleStationary(T,Hts,r,So,a,x,b,p) returns the unit right`):
   print(`eigenvector of TrickleMatrix(T,Hts,r,So,a,x,b) normalized.`):
   print(`The probability of configuration C is returned as p(C)`):
   print(`For example, try TrickleStationary({{1,3},{2,3}},[2,1,1],3,{1,2},a,x,b,p);`):
fi:

if nops([args])=1 and op(1,[args])=`TrickleDist` then
   print(`TrickleDist(T,Hts,r,So,a,x,b,Var,Pos) returns the correlation of`):
   print(`having heights Var[i] at position Pos[i], where Var and Pos are lists`):
   print(`in the stationary distribution TrickleStationary(T,Hts,r,So,a,x,b,p)`):
   print(`For example, TrickleDist({{1,3},{2,3}},[2,1,1],3,{1,2},a,x,b,[0,1],[1,3]);`):
   print(`returns the joint probability of having height 0 at vertex 1 and height 1 at vertex 3.`):
fi:

if nops([args])=1 and op(1,[args])=`LandslideMatrix` then
   print(`LandslideMatrix(T,Hts,r,So,a,x,b) returns the transition matrix of the`):
   print(`Landslide Sandpile chain on tree T with list of thresholds Hts, `):
   print(`entrance at leaves So with rate a[l] at leaf l,`):
   print(`toppling rates x[i] at vertex i and`):
   print(`exit at root r at rate b.`):
   print(`For example, try LandslideMatrix({{1,3},{2,3}},[1,1,2],3,{1,2},a,x,b);`):
   print(`Use the Eigenvalues(); procedure to calculate eigenvalues.`):
fi:

if nops([args])=1 and op(1,[args])=`LandslideStationary` then
   print(`LandslideStationary(T,Hts,r,So,a,x,b,p) returns the unit right`):
   print(`eigenvector of LandslideMatrix(T,Hts,r,So,a,x,b) normalized.`):
   print(`The probability of configuration C is returned as p(C)`):
   print(`For example, try LandslideStationary({{1,3},{2,3}},[1,1,2],3,{1,2},a,x,b,p);`):
fi:

if nops([args])=1 and op(1,[args])=`LandslideDist` then
   print(`LandslideDist(T,Hts,r,So,a,x,b,Var,Pos) returns the correlation of`):
   print(`having heights Var[i] at position Pos[i], where Var and Pos are lists`):
   print(`in the stationary distribution LandslideStationary(T,Hts,r,So,a,x,b,p)`):
   print(`For example, LandslideDist({{1,3},{2,3}},[1,1,2],3,{1,2},a,x,b,[0,1],[1,3]);`):
   print(`returns the joint probability of having height 0 at vertex 1 and height 1 at vertex 3.`):
fi:

end:

with(LinearAlgebra):
with(combinat):

############Asymmetric sandpile model on trees###########################
###########gives nice eigenvalues for height h=1######################
#GenerateTrees(n) creates all possible labelled trees of size n
GenerateTrees := n-> LabTrees(n):

#GenerateRootedTrees(n) creates all possible rooted labelled trees of size n
#as ordered pair [tree,root]
GenerateRootedTrees := proc(n) local i,j,T:

T := LabTrees(n):
return {seq(seq([i,j],i in T),j=1..n)}:

end:

#flowdirs(T,r) given a tree and a root returns the flow directions in the form [i,j]
flowdirs := proc(T,r) local i,j,F,n,incl:	       

n := max(T):
incl := {r}:
F := {}:
for i from 1 while nops(incl)<n do:
    for j from 1 to nops(T) do
    	if nops(T[j] intersect incl) = 1 then
	   F := {op(F),[op(T[j] minus incl),op(incl intersect T[j])]}:
	   incl := {op(incl),op(T[j] minus incl)}:
	fi:
    od:
od:

F:

end:


############Trickle-down sandpile model###########################
#TrickleEq(T,Hts,r,So,a,x,b) returns the Markov chain on  tree T with
#List of local heights Hts
#entrance at set of sources So with rate a[i],
#bulk rates x[i]
#exit at root r at rate b, 
TrickleEq := proc(T,Hts,r,So,a,x,b) local i,j,k,n,c,S,eqs,tem,flow:

n := max(T):
S := combinat[permute]([seq(i$n,i=0..max(Hts))],n):
S := [seq(`if`(max(seq(S[i][j]-Hts[j],j=1..n))<=0,S[i],op({})),i=1..nops(S))]:
eqs := []:
flow := flowdirs(T,r):

for i from 1 to nops(S) do
    tem := [S[i]]:

    for j in So do
    	if S[i][j]<Hts[j] then
	   tem := [op(tem),[a[j],[op(1..j-1,S[i]),S[i][j]+1,op(j+1..n,S[i])]]]:
    	else
	   c := j:
	   while c<>r and S[i][c]=Hts[c] do
	       for k from 1 to nops(flow) while flow[k][1]<>c do od:
	       c := flow[k][2]:
	   od:
	   if c<>r or (c=r and S[i][c]<Hts[c]) then
	      tem := [op(tem),[a[j],[op(1..c-1,S[i]),S[i][c]+1,op(c+1..n,S[i])]]]:
	   else
	      tem := [op(tem),[a[j],[op(1..n,S[i])]]]:
	   fi:
    	fi:
    od:

    for j in {seq(1..n)} minus {r} do
    	if S[i][j]>0 then
	   for k from 1 to nops(flow) while flow[k][1]<>j do od:
	   c := flow[k][2]:
	   if S[i][c]<Hts[c] then
	      if c > j then
	      	 tem := [op(tem),[x[j],[op(1..j-1,S[i]),S[i][j]-1,op(j+1..c-1,S[i]),S[i][c]+1,op(c+1..n,S[i])]]]:
	      else
	      	 tem := [op(tem),[x[j],[op(1..c-1,S[i]),S[i][c]+1,op(c+1..j-1,S[i]),S[i][j]-1,op(j+1..n,S[i])]]]:
	      fi:
	   else
	      while c<>r and S[i][c]=Hts[c] do
	         for k from 1 to nops(flow) while flow[k][1]<>c do od:
	       	 c := flow[k][2]:
	      od:
	      if c<>r or (c=r and S[i][c]<Hts[c]) then
	         if c > j then
	      	    tem := [op(tem),[x[j],[op(1..j-1,S[i]),S[i][j]-1,op(j+1..c-1,S[i]),S[i][c]+1,op(c+1..n,S[i])]]]:
	      	 else
		    tem := [op(tem),[x[j],[op(1..c-1,S[i]),S[i][c]+1,op(c+1..j-1,S[i]),S[i][j]-1,op(j+1..n,S[i])]]]:
	      	 fi:
	      else
	      	 tem := [op(tem),[x[j],[op(1..j-1,S[i]),S[i][j]-1,op(j+1..n,S[i])]]]:
	      fi:
	   fi:
	else
	     tem := [op(tem),[x[j],S[i]]]:
	fi:
    od:

    if S[i][r]>0 then
       tem := [op(tem),[b,[op(1..r-1,S[i]),S[i][r]-1,op(r+1..n,S[i])]]]:
    else
       tem := [op(tem),[b,S[i]]]:
    fi:

    eqs := [op(eqs),tem]:
od:

eqs:

end:



#TrickleMatrix(T,Hts,r,So,a,x,b) returns the transition matrix
TrickleMatrix := proc(T,Hts,r,So,a,x,b) local i,j,k,l,M,Gr,E,cnt,E2,E3,cnt2,L:

L := nops(Hts):
E := TrickleEq(T,Hts,r,So,a,x,b):
E2 := []:
E3 := []:
for i from 1 to nops(E) do
	cnt := convert([seq(E[i][1][L+1-k],k=1..L)],base,max(Hts)+1,10):
	cnt2 := 0:
	if nops(E2)>0 and add(cnt[k]*10^(k-1),k=1..nops(cnt))< E2[1] then
		cnt2 := 1:
		E2 := [add(cnt[k]*10^(k-1),k=1..nops(cnt)),op(E2)]:
		E3 := [E[i],op(E3)]:
	fi:		
	for k from 1 to nops(E2)-1 do
		if add(cnt[k]*10^(k-1),k=1..nops(cnt))> E2[k] and add(cnt[k]*10^(k-1),k=1..nops(cnt))< E2[k+1]  then
			E2 := [op(1..k,E2),add(cnt[k]*10^(k-1),k=1..nops(cnt)),seq(E2[l],l=k+1..nops(E2))]:
			E3 := [op(1..k,E3),E[i],seq(E3[l],l=k+1..nops(E3))]:
			cnt2 := 1:
   		fi:
	od:
	if cnt2 = 0 then
		E2 := [op(E2),add(cnt[k]*10^(k-1),k=1..nops(cnt))]:
		E3 := [op(E3),E[i]]:
	fi:
od:

#return E2,E3:

M := Array(1..(nops(E)),1..(nops(E))):
for i from 1 to nops(E3) do
    for j from 2 to nops(E3[i]) do
#    	if E3[i][1] <> E3[i][j][2] then
		cnt := convert([seq(E3[i][j][2][L+1-k],k=1..L)],base,max(Hts)+1,10):
	 	for k from 1 to nops(E2) do
			if add(cnt[l]*10^(l-1),l=1..nops(cnt)) = E2[k] then
				M[k,i] := M[k,i] + E3[i][j][1]:
			fi:
		od:
#	fi:
    od:
od:


return Matrix(M):

end:

#TrickleMatrix0(T,Hts,r,So,a,x,b) returns the transition matrix
TrickleMatrix0 := proc(T,Hts,r,So,a,x,b) local i,j,M:

M:=TrickleMatrix(T,Hts,r,So,a,x,b):
for i from 1 to op(1,M)[1] do
    M[i,i] := -add(M[j,i],j=1..i-1)-add(M[j,i],j=i+1..op(1,M)[1]):
od:

return M:

end:

#TrickleStationary(T,Hts,r,So,a,x,b,p) returns the steady state
TrickleStationary := proc(T,Hts,r,So,a,x,b,p) local i,j,M,V,eqs,vars,soln:

M := TrickleMatrix0(T,Hts,r,So,a,x,b):
V := TrickleEq(T,Hts,r,So,a,x,b):	
V := Vector([seq(p[op(V[i][1])],i=1..nops(V))]):
vars := convert(V,set):
eqs := convert(M.V,set) union {add(vars[i],i=1..nops(vars))-1}:

soln := solve(eqs,vars):
return {seq(op(1,soln[i])=factor(op(2,soln[i])),i=1..nops(soln))}:

end:


#TrickleDist(T,Hts,r,So,a,x,b,Var,Pos) calculates the prob of 1 in the position i
TrickleDist := proc(T,Hts,r,So,a,x,b,Var,Pos) local j,k,p,St,Av:

if nops(Var) <> nops(Pos) then
   ERROR(`Length of Var and Pos unequal`):
fi:

St := TrickleStationary(T,Hts,r,So,a,x,b,p):
Av := 0:
for j from 1 to nops(St) do
	if [seq(op(Pos[i],op(1,St[j])),i=1..nops(Pos))] = Var then
		Av := Av + op(2,St[j]): 
	fi:
od:

return factor(Av):

end:

############Arbitrary Asymmetric sandpile model with nice eigenvalues###########################
#LandslideEq(T,Hts,r,So,a,x,b) returns the Markov chain on  tree T with
#List of local heights Hts
#entrance at set of sources So with rate a[i],
#bulk rates x[i]
#exit at root r at rate b, 
LandslideEq := proc(T,Hts,r,So,a,x,b) local i,j,k,n,c,S,eqs,tem,flow,cnt:

n := max(T):
S := combinat[permute]([seq(i$n,i=0..max(Hts))],n):
S := [seq(`if`(max(seq(S[i][j]-Hts[j],j=1..n))<=0,S[i],op({})),i=1..nops(S))]:
eqs := []:
flow := flowdirs(T,r):

for i from 1 to nops(S) do
    tem := [S[i]]:

    for j in So do
    	if S[i][j]<Hts[j] then
	   tem := [op(tem),[a[j],[op(1..j-1,S[i]),S[i][j]+1,op(j+1..n,S[i])]]]:
    	else
	   c := j:
	   while c<>r and S[i][c]=Hts[c] do
	       for k from 1 to nops(flow) while flow[k][1]<>c do od:
	       c := flow[k][2]:
	   od:
	   if c<>r or (c=r and S[i][c]<Hts[c]) then
	      tem := [op(tem),[a[j],[op(1..c-1,S[i]),S[i][c]+1,op(c+1..n,S[i])]]]:
	   else
	      tem := [op(tem),[a[j],[op(1..n,S[i])]]]:
	   fi:
    	fi:
    od:

    for j in {seq(1..n)} minus {r} do
    	if S[i][j]>0 then
	   for k from 1 to nops(flow) while flow[k][1]<>j do od:
	   c := flow[k][2]:
	   if S[i][j]+S[i][c]<=Hts[c] then
	      if c > j then
	      	 tem := [op(tem),[x[j],[op(1..j-1,S[i]),0,op(j+1..c-1,S[i]),S[i][c]+S[i][j],op(c+1..n,S[i])]]]:
	      else
	      	 tem := [op(tem),[x[j],[op(1..c-1,S[i]),S[i][c]+S[i][j],op(c+1..j-1,S[i]),0,op(j+1..n,S[i])]]]:
	      fi:
	   else
	      cnt := [c]:
	      while c<>r and S[i][j]-add(Hts[cnt[k]]-S[i][cnt[k]],k=1..nops(cnt))>=0 do
	         for k from 1 to nops(flow) while flow[k][1]<>c do od:
	       	 c := flow[k][2]:
		 cnt := [op(cnt),c]:
	      od:
	      if c<>r or (c=r and S[i][j]+S[i][c]-add(Hts[cnt[k]]-S[i][cnt[k]],k=1..nops(cnt)-1)<=Hts[c]) then
	      	    tem := [op(tem),[x[j],
				[seq(`if`(k=j,0,
					`if`(k=c,S[i][j]+S[i][c]-add(Hts[cnt[k]]-S[i][cnt[k]],k=1..nops(cnt)-1),
					`if`(member(k,{op(cnt)}),Hts[k],S[i][k]))),k=1..n)]]]:
	      else
	      	 tem := [op(tem),[x[j],
				[seq(`if`(k=j,0,
					`if`(member(k,{op(cnt)}),Hts[k],S[i][k])),k=1..n)]]]:
	      fi:
	   fi:
	else
	     tem := [op(tem),[x[j],S[i]]]:
	fi:
    od:

    if S[i][r]>0 then
       tem := [op(tem),[b,[op(1..r-1,S[i]),0,op(r+1..n,S[i])]]]:
    else
       tem := [op(tem),[b,S[i]]]:
    fi:

    eqs := [op(eqs),tem]:
od:

eqs:

end:



#LandslideMatrix(T,Hts,r,So,a,x,b) returns the transition matrix
LandslideMatrix := proc(T,Hts,r,So,a,x,b) local i,j,k,l,M,Gr,E,cnt,E2,E3,cnt2,L:

L := nops(Hts):
E := LandslideEq(T,Hts,r,So,a,x,b):
E2 := []:
E3 := []:
for i from 1 to nops(E) do
	cnt := convert([seq(E[i][1][L+1-k],k=1..L)],base,max(Hts)+1,10):
	cnt2 := 0:
	if nops(E2)>0 and add(cnt[k]*10^(k-1),k=1..nops(cnt))< E2[1] then
		cnt2 := 1:
		E2 := [add(cnt[k]*10^(k-1),k=1..nops(cnt)),op(E2)]:
		E3 := [E[i],op(E3)]:
	fi:		
	for k from 1 to nops(E2)-1 do
		if add(cnt[k]*10^(k-1),k=1..nops(cnt))> E2[k] and add(cnt[k]*10^(k-1),k=1..nops(cnt))< E2[k+1]  then
			E2 := [op(1..k,E2),add(cnt[k]*10^(k-1),k=1..nops(cnt)),seq(E2[l],l=k+1..nops(E2))]:
			E3 := [op(1..k,E3),E[i],seq(E3[l],l=k+1..nops(E3))]:
			cnt2 := 1:
   		fi:
	od:
	if cnt2 = 0 then
		E2 := [op(E2),add(cnt[k]*10^(k-1),k=1..nops(cnt))]:
		E3 := [op(E3),E[i]]:
	fi:
od:

#return E2,E3:

M := Array(1..(nops(E)),1..(nops(E))):
for i from 1 to nops(E3) do
    for j from 2 to nops(E3[i]) do
#    	if E3[i][1] <> E3[i][j][2] then
		cnt := convert([seq(E3[i][j][2][L+1-k],k=1..L)],base,max(Hts)+1,10):
	 	for k from 1 to nops(E2) do
			if add(cnt[l]*10^(l-1),l=1..nops(cnt)) = E2[k] then
				M[k,i] := M[k,i] + E3[i][j][1]:
			fi:
		od:
#	fi:
    od:
od:


return Matrix(M):

end:

#LandslideMatrix0(T,Hts,r,So,a,x,b) returns the transition matrix
LandslideMatrix0 := proc(T,Hts,r,So,a,x,b) local i,j,M:

M:=LandslideMatrix(T,Hts,r,So,a,x,b):
for i from 1 to op(1,M)[1] do
    M[i,i] := -add(M[j,i],j=1..i-1)-add(M[j,i],j=i+1..op(1,M)[1]):
od:

return M:

end:


#LandslideStationary(T,Hts,r,So,a,x,b,p) returns the steady state
LandslideStationary := proc(T,Hts,r,So,a,x,b,p) local i,j,M,V,eqs,vars,soln:

M := LandslideMatrix0(T,Hts,r,So,a,x,b):
V := LandslideEq(T,Hts,r,So,a,x,b):	
V := Vector([seq(p[op(V[i][1])],i=1..nops(V))]):
vars := convert(V,set):
eqs := convert(M.V,set) union {add(vars[i],i=1..nops(vars))-1}:

soln := solve(eqs,vars):
return {seq(op(1,soln[i])=factor(op(2,soln[i])),i=1..nops(soln))}:

end:


#LandslideDist(T,Hts,r,So,a,x,b,Var,Pos) calculates the prob of 1 in the position i
LandslideDist := proc(T,Hts,r,So,a,x,b,Var,Pos) local j,k,p,St,Av:

if nops(Var) <> nops(Pos) then
   ERROR(`Length of Var and Pos unequal`):
fi:

St := LandslideStationary(T,Hts,r,So,a,x,b,p):
Av := 0:
for j from 1 to nops(St) do
	if [seq(op(Pos[i],op(1,St[j])),i=1..nops(Pos))] = Var then
		Av := Av + op(2,St[j]): 
	fi:
od:

return factor(Av):

end:

#arbdens(h,T,a,x) given height h, total threshold T and total
#entrance rate a to that site and exit rate x, returns the density
arbdens := proc(h,T,a,x) 

if h<0 or h>T then
	ERROR(`wrong height`):
fi:

return `if`(h<T, a^h*x/(a+x)^(h+1),a^T/(a+x)^T):

end:

##############Zeilberger's programs###############################


#Edges1(n): the set of all edges of K_n
Edges1:=proc(n) local i,j:

 {seq(seq({i,j},i=1..j-1),j=2..n)}:
end:


#Neis(G,i): inputs a graph G (given as a set of edges,
#and every edge is given a 2-set) and outputs all
#the vertices adjacent to it (i.e. all j such that
#{i,j} is in G
Neis:=proc(G,i) local N,e:
option remember:
N:={}:

for e in G do 
 if member(i,e) then
  N:=N union (e minus {i}):
 fi:
od:

N:

end:


#CC(G,Erdos): the connected component of vertex Erdos in graph G
CC:=proc(G,Erdos) local C1,NewF,v:

C1:={Erdos}:
NewF:=Neis(G,Erdos):

while NewF minus C1<>{} do

C1:=C1 union NewF:

NewF:= `union`(seq(Neis(G,v), v in NewF)): 
od:

C1:

end:

#IsCon(G,n): Is the graph G on {1, ..., n} connected?
IsCon:=proc(G,n): evalb(nops(CC(G,1))=n): end:


#the set of all labelled trees  on {1, ..., n}
LabTrees:=proc(n) local ConGraphs, AllGraphs, G:

AllGraphs:=choose(Edges1(n),n-1) :

ConGraphs:={}:


for G in AllGraphs do
 if IsCon(G,n) then
    ConGraphs:=ConGraphs union {G}:
 fi:
od:

ConGraphs:

end:
